Photospheric silicon abundances of upper main-sequence stars derived from Si II 6347/6371 doublet lines

Silicon abundances were determined by applying the spectrum-fitting technic to the Si II doublet lines at 6347 and 6371A for a sample of 120 main-sequence stars in the T_eff range of ~7000-14000K (comprising not only normal stars but also non-magnetic chemically peculiar stars) with an aim of investigating their behaviors (e.g., correlation with stellar parameters and abundances of other elements such as Fe or C) and the background physical mechanisms involved therein, where attention was paid to taking into account of the non-LTE effect and to assigning a reasonable value of microturbulence. The following trends were revealed from the analysis: (i) The resulting [Si/H] values, mostly ranging from ~-0.5 to ~+0.3, show a positive correlation with [Fe/H]. (ii) A kind of anti-correlation exists between Si and C as seen from the tendency of [C/Si] steeply decreasing with [Si/H]. (iii) Si abundances do not show any clear dependence upon T_eff or vsini, while Am and HgMn stars appear to show comparatively higher [Si/H] than normal stars. Although it is not straightforward to explain these observational facts, different physical processes (gas-dust separation and atomic diffusion) are likely to be intricately involved in producing these characteristic behaviors of Si composition in the surface of late A through late B dwarfs.

==> anc/READ_ME.txt <==
================================================================================
Keywords: physical processes: diffusion --- stars: abundances 
--- stars: atmospheres --- stars: chemically peculiar --- stars: early-type 

Abstract:

The file (tableE.dat) in this directory constitute the on-line material
(electronic table) for the paper "Photospheric silicon abundances of
upper main-sequence stars derived from Si II 6347/6371 doublet lines 
(Y. Takeda)", which includes the data of fundamental stellar parameters 
and the results of abundance analysis for the 120 program stars. 

File Summary:
--------------------------------------------------------------------------
FileName  Lrecl Records   Explanations
--------------------------------------------------------------------------
READ_ME.txt ...   ...  This file
tableE.dat  175   120  data of fundamental stellar parameters and abundances
--------------------------------------------------------------------------

Description: "tableE.dat"
--------------------------------------------------------------------------
This file comprises 120 lines of data, each corresponding to the targets 
of this study, respectively. Included data in each line are: fundamental 
stellar data (e.g., catalogue number, spectral type, atmospheric parameters, 
photometric data, parallax, projected rotational velocity, etc.), 
and the results of abundance analysis (non-LTE Si abundances derived from
6340--6380A fitting and the equivalent widths of Si II 6347/6371 lines inversely 
computed from fitting-based solutions along with the non-LTE corrections),
where two kinds of abundances are presented corresponding to different choices 
of microturbulence (standard value based on an analytical Teff-dependent 
formula and the directly determined value by spectrum refitting).
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1-  6  I6    ---      HD      HD number (Henry Draper Catalogue)
   7- 11  I5    ---      HR      HR number (Bright Star Catalogue)
  12- 18  I7    ---      HIP     HIP number(Hipparcos Catalogue)
  20- 29  A10   ---      Name    star name (from Bright Star Catalogue)
  31- 40  A10   ---      SpType  spectral type (from Hipparcos catalogue)
  41- 47  F7.2  m.a.s    pi      trigonometric parallax (Hipparcos new reduction)
  48- 53  F6.2  mag      V       apparent visual magnitude (Hipparcos catalogue)
  54- 58  F5.2  mag      Av      Interstellar extinction (Arenou et al. 1992)
  59- 64  F6.2  mag      Mv      absolute visual magnitude (extinction-corrected)
  65- 70  F6.2  mag      BC      bolometric correction (Flower 1996)
  71- 75  F5.2  dex   lg(L/Lsun) log luminosity (solar unit)
  76- 81  I6     K       Teff    effective temperature        
  82- 86  F5.2  dex      Logg    log surface gravity (cgs unit)        
  87- 92  F6.2  dex     [Fe/H]   Fe abundance relative to Procyon (from 6146-6163A fitting)
  93- 98  F7.1  km/s     vsini   projected rotational velocity (from 6146-6163A fitting)
 100-105  F6.1   mA      W6347   equivalent width of Si II 6347
 106-111  F6.1   mA      W6371   equivalent width of Si II 6371
 112-118  F7.3  dex    del6347   NLTE correction for Si II 6347
 119-125  F7.3  dex    del6347   NLTE correction for Si II 6347
 126-132  F7.2  km/s    xi_std   standard microturbulence given by a formula (Eq. 1)
 133-139  F7.3  dex     A_std    Si abundance corresponding to xi_std  (cf. [Note1])
 140-146  F7.2  km/s   xi_refit  directly-determined microturbulence by refitting   
 147-153  F7.3  dex     A_refit  Si abundance corresponding to xi_refit (cf. [Note1])
 154-160  F7.2  dex     [C/H]    C abundance (relative to Procyon) taken from Takeda et al. (2018)
 162-165  A4    ---     SBflag   spectroscopic binary or radial velocity variable  (cf. [Note2])
 168-169  A2    ---     CPflag   'Am': Am star, 'Hg': HgMn star, 'LB': lambda Boo star  
 172-172  A1    ---    ifhyades  'H' --> Hyades star; otherwise blank  
 175-175  A1    ---     ObsCode   Code of data source (see [Note3])           
-----------------------------------------------------------------------------
[General] In case where the data is not available, a dummy value
of -9.99 or -9.999 is tentatively given.

[Note1]
 A is the logarithmic number abundance (relative to H) expressed in the 
usual normalization of A(H) = 12.00.

[Note2]
A --> OAO/HIDES spectra obtained in 2008 October (except for Vega observed in 2007 May)
      (cf. Takeda et al. 2012)
B --> BAO/BOES spectra obtained in 2008 January, 2008 September, 2009 January
      (cf. Takeda et al. 2008, 2009)
C --> OAO/HIDES spectra obtained in 2012 May
      (cf. Takeda et al. 2014)
D --> OAO/HIDES spectra obtained in 2017 August and November
      (cf. section 2 of this paper)
E --> OAO/HIDES Procyon spectrum published by Takeda et al. (2005) 

F --> OAO/HIDES spectra obtained in 2006 October (cf. Takeda et al. 2010) 

[Note3]
Taken from The Bright Star Catalogue (Hoffleit & Jaschek 1991).
V  ... radial velocity variable
SB ... spectroscopic binary (SB1: single line, SB2: double line) 
       "o" means that orbital elements are published.


==> anc/tableE.dat <==
  2628  114   2355 28    And  A7III       15.93  5.20 0.10  1.11  0.03 1.44  7143 3.48 -0.27  18.5  149.8 112.7 -0.313 -0.231   3.35  7.097   4.27  7.004  -0.32              D
  5448  269   4436 37Mu  And  A5V         25.15  3.86 0.04  0.82  0.02 1.56  8147 3.82 -0.14  71.5  177.5 133.8 -0.309 -0.224   3.98  7.055   1.31  7.513  -0.32              B
 11529  548   9009 46Ome Cas  B8III        4.66  4.97 0.17 -1.86 -0.86 2.98 12858 3.43 -0.15  29.7  181.7 145.2 -0.292 -0.314   1.00  7.350  -9.99 -9.999  -9.99 SBo          F
 11636  553   8903 6Bet Ari   A5V...      55.60  2.64 0.00  1.37  0.02 1.35  8294 4.12  0.15  73.3  202.8 157.0 -0.314 -0.248   3.93  7.282   4.01  7.272  -0.49 SBo          B
 12111  575   9480 48    Cas  A3IV        28.36  4.49 0.02  1.74  0.03 1.19  7910 4.08 -0.23  76.4  167.8 125.5 -0.264 -0.190   3.99  7.094   1.26  7.541  -0.46 SBo          B
 12216  580   9598 50    Cas  A2V         20.76  3.95 0.02  0.51 -0.16 1.76  9553 3.90  0.15  87.8  147.0 112.0 -0.368 -0.290   2.58  7.079   2.27  7.124  -0.20 SB2          B
 13161  622  10064 4Bet Tri   A5III       25.73  3.00 0.03  0.02  0.03 1.88  7957 3.68 -0.32  64.7  155.5 114.0 -0.273 -0.190   4.00  6.891  -9.99 -9.999  -0.42 SB2o         B
 14252  675  10793 10    Tri  A2V          8.66  5.29 0.10 -0.12 -0.07 1.98  9023 3.64 -0.04  23.2  166.1 126.6 -0.399 -0.303   3.27  7.044   2.19  7.211  -0.53 V            D
 16350  769  12305            B9.5V        4.82  6.29 0.23 -0.52 -0.21 2.19  9824 3.72 -0.03  21.0  149.0 115.3 -0.414 -0.345   2.22  7.121  -9.99 -9.999  -0.63              D
 17081  811  12770 89Pi  Cet  B7IV         8.29  4.24 0.10 -1.27 -0.90 2.77 13063 3.72 -0.10  19.9  185.2 147.4 -0.272 -0.294   1.00  7.420   2.98  7.114  -9.99 SB           F
 17093  812  12832 38    Ari  A7III-IV    27.50  5.17 0.00  2.37  0.03 0.94  7541 3.95 -0.23  68.8  159.2 119.0 -0.264 -0.191   3.81  7.105  -9.99 -9.999  -0.46 V            B
 18454  883  13782 4    Eri   A5IV/V      20.96  5.44 0.10  1.95  0.03 1.11  7740 4.07  0.24  99.8  216.4 170.0 -0.306 -0.251   3.94  7.437  -9.99 -9.999  -0.40 V            B
 20149  971  15154            A1Vs         6.27  5.61 0.17 -0.57 -0.15 2.19  9522 3.99 -0.05  20.7  143.4 108.8 -0.349 -0.269   2.62  7.060   2.63  7.058  -0.25 SB?          D
 20320  984  15197 13Zet Eri  A5m         29.72  4.80 0.05  2.12  0.03 1.04  7505 3.91 -0.12  66.9  153.8 114.1 -0.255 -0.182   3.78  7.064   2.36  7.264  -0.72 SBo   Am     B
 20346  986  15334            A2IV         6.52  5.97 0.16 -0.12 -0.04 1.96  8824 3.56  0.07  21.0  181.9 140.0 -0.415 -0.322   3.50  7.092   2.98  7.168  -0.47 SB?          D
 23281 1139  17395            A5m         23.59  5.59 0.06  2.40  0.03 0.93  7761 4.19  0.05  76.1  175.0 132.1 -0.253 -0.187   3.95  7.206   3.14  7.313  -0.36       Am     B
 23408 1149  17573 20    Tau  B8III        8.52  3.87 0.22 -1.70 -0.87 2.93 12917 3.36  0.16  29.6  105.0  80.3 -0.231 -0.136   1.00  6.622   1.39  6.583  -9.99 SB           F
 23878 1181  17717 28Tau7Eri  A1V         13.01  5.24 0.14  0.67 -0.02 1.64  8674 3.80  0.18  24.6  194.9 151.1 -0.382 -0.302   3.65  7.199   3.83  7.175  -0.63 V?           D
 24740 1218  18471 32    Tau  F2IV        23.62  5.62 0.05  2.43  0.02 0.92  6768 3.77 -0.11  20.9  133.8 101.7 -0.283 -0.223   2.71  7.363   4.58  7.174  -0.07 V            D
 25490 1251  18907 38Nu  Tau  A1V         27.89  3.91 0.00  1.14 -0.08 1.48  9077 3.93 -0.05  82.3  145.5 108.4 -0.323 -0.236   3.20  6.962   3.19  6.962  -0.37              B
 26322 1287  19513 44    Tau  F2IV-V      15.91  5.39 0.09  1.31  0.02 1.37  6795 3.46 -0.15   5.6  127.9  95.6 -0.305 -0.232   2.76  7.166   2.68  7.173  -0.14              D
 27045 1329  19990 50Ome2Tau  A3m         34.55  4.93 0.03  2.59  0.03 0.85  7552 4.26  0.36  61.7  197.1 152.8 -0.270 -0.216   3.82  7.466   3.63  7.492  -0.89 SB    Am     B
 27628 1368  20400 60    Tau  A3m         22.53  5.72 0.07  2.41  0.03 0.92  7218 4.05  0.10  29.7  183.5 142.8 -0.309 -0.252   3.45  7.519   4.26  7.416  -1.08 SB1o  Am  H  B
 27749 1376  20484 63    Tau  A1m         20.04  5.64 0.07  2.08  0.03 1.05  7448 4.21  0.41  13.0  189.4 146.4 -0.265 -0.211   3.73  7.453   4.05  7.418  -1.30 SB1o  Am  H  B
 27819 1380  20542 64Del2Tau  A7V         20.23  4.80 0.07  1.26  0.03 1.38  8047 3.95 -0.05  44.8  193.0 148.1 -0.313 -0.238   4.00  7.196   4.33  7.157  -0.15 SB        H  B
 27934 1387  20635 65Kap1Tau  A7IV-V      21.20  4.21 0.06  0.78  0.02 1.58  8159 3.84  0.02  83.2  193.3 148.2 -0.330 -0.249   3.98  7.160   3.70  7.196  -0.17 SB?       H  B
 27962 1389  20648 68Del3Tau  A2IV        21.96  4.30 0.06  0.95 -0.05 1.54  8923 3.94  0.25  10.5  195.7 152.6 -0.384 -0.316   3.39  7.283   3.08  7.325  -0.49 SB        H  A
 28226 1403  20842            Am          21.25  5.72 0.06  2.29  0.04 0.97  7361 4.01  0.31  80.9  203.2 159.7 -0.311 -0.257   3.63  7.525  -9.99 -9.999  -0.37 SB2   Am  H  B
 28319 1412  20894 78The2Tau  A7III       21.69  3.40 0.08  0.00  0.03 1.89  7789 3.68 -0.13  68.0  189.6 145.4 -0.332 -0.248   3.96  7.147   3.28  7.244  -0.26 SB1o      H  B
 28355 1414  20901 79    Tau  A7V         20.47  5.02 0.08  1.49  0.03 1.29  7809 3.98  0.19  87.2  203.6 158.2 -0.307 -0.243   3.97  7.311   2.37  7.563  -0.39 V?        H  B
 28546 1428  21039 81    Tau  Am          22.27  5.47 0.08  2.13  0.03 1.03  7640 4.17  0.23  28.0  186.0 142.5 -0.267 -0.206   3.88  7.318   4.18  7.284  -0.44 V?    Am  H  B
 29388 1473  21589 90    Tau  A6V         21.23  4.27 0.08  0.83  0.02 1.56  8194 3.88 -0.01  81.8  204.2 158.4 -0.344 -0.268   3.97  7.238   3.28  7.341  -0.18 SB1       H  B
 29479 1478  21673 91Sig1Tau  A4m         22.17  5.08 0.08  1.73  0.01 1.20  8406 4.14  0.35  55.5  225.5 177.4 -0.334 -0.280   3.87  7.423   4.06  7.398  -0.52 SBo   Am  H  B
 29499 1480  21670            A5m         20.33  5.38 0.08  1.84  0.03 1.15  7638 4.08  0.29  60.6  229.9 182.8 -0.311 -0.269   3.88  7.562   3.98  7.546  -0.44 V     Am  H  B
 30121 1511  22287 4    Cam   A3m         18.97  5.29 0.13  1.55  0.03 1.27  7700 3.98  0.27  57.2  213.1 167.2 -0.311 -0.254   3.92  7.401   3.34  7.490  -9.99       Am     B
 30210 1519  22157            Am...       13.85  5.35 0.12  0.94  0.03 1.51  7927 3.94  0.40  55.7  251.9 201.8 -0.343 -0.304   4.00  7.560   4.46  7.492  -1.60 SB1?  Am  H  B
 32115 1613  23296            A8IV        20.16  6.31 0.05  2.78  0.03 0.77  7207 4.13 -0.06  10.1  144.3 107.2 -0.253 -0.189   3.44  7.270   3.90  7.232  -0.11 V            D
 32537 1637  23783 9    Aur   F0V         38.06  4.98 0.07  2.82  0.03 0.76  6970 4.07 -0.18  20.4  117.1  84.9 -0.221 -0.165   3.07  7.180   4.64  7.061  -0.26 SBo          D
 33204 1670  24019            A5m         19.04  5.93 0.35  1.98  0.03 1.09  7530 4.06  0.18  34.1  194.1 150.5 -0.291 -0.230   3.80  7.378   3.12  7.479  -0.85       Am  H  B
 33254 1672  23983 16    Ori  A2m         18.27  5.43 0.09  1.65  0.03 1.23  7747 4.14  0.28  12.6  199.5 154.5 -0.279 -0.220   3.94  7.350   3.90  7.354  -1.33 SBo   Am  H  B
 33641 1689  24340 11Mu  Aur  A4m         21.31  4.82 0.10  1.36  0.03 1.34  7961 4.21  0.18  79.0  197.2 151.9 -0.279 -0.217   4.00  7.301   0.82  7.863  -0.49 V     Am     B
 38899 2010  27511 134    Tau B9IV        13.11  4.89 0.06  0.42 -0.42 1.90 10774 4.02  0.00  25.8  151.2 118.4 -0.353 -0.336   1.16  7.321   1.69  7.244  -9.99 V            F
 39945    0  27935            A5V          9.10  6.85 0.10  1.54  0.03 1.27  7827 3.36 -0.33  21.5  159.1 117.2 -0.303 -0.211   3.97  6.849   2.82  6.989  -0.34              D
 40626 2112  28637            B9.5IV       7.68  6.04 0.25  0.21 -0.30 1.94 10263 4.00  0.20  14.3  153.4 119.8 -0.368 -0.334   1.69  7.289   1.12  7.375  -0.26              D
 40932 2124  28614 61Mu  Ori  Am...       21.04  4.12 0.04  0.70  0.03 1.61  8005 3.93 -0.12  10.5  166.4 123.8 -0.271 -0.192   4.00  7.022   3.45  7.072  -0.64 SB1o  Am  H  B
 42035 2167  29138            B9V          1.81  6.55 0.54 -2.70 -0.37 3.13 10575 3.82 -0.16   2.0  103.0  77.1 -0.325 -0.246   1.35  6.807   1.09  6.828  -0.68 V            D
 43378 2238  30060 2    Lyn   A2Vs        20.85  4.44 0.03  1.01 -0.10 1.53  9210 4.09 -0.15  45.6  148.2 111.5 -0.324 -0.241   3.03  7.043   2.99  7.049  -0.27 V?           B
 45394 2330  30769 16    Gem  A2Vs         7.05  6.22 0.15  0.31 -0.01 1.78  8630 3.42 -0.40  22.5  157.5 116.9 -0.363 -0.258   3.69  6.856   3.16  6.917  -0.62              D
 47105 2421  31681 24Gam Gem  A0IV        29.85  1.93 0.04 -0.73 -0.08 2.22  9115 3.49 -0.03  11.1  159.2 121.0 -0.412 -0.312   3.16  6.982   2.58  7.054  -0.27 SB           A
 48915 2491  32349 9Alp CMa   A0m...     379.21 -1.44 0.00  1.45 -0.24 1.41  9938 4.31  0.45  16.6  171.2 133.7 -0.330 -0.303   2.08  7.425   1.82  7.468  -1.09 SBo   Am     A
 53244 2657  34045 23Gam CMa  B8II         7.38  4.11 0.10 -1.65 -0.97 2.95 13467 3.42  0.06  35.6  161.2 128.2 -0.268 -0.261   1.00  7.239  -9.99 -9.999  -9.99 V            F
 54834    0  34589            A9V         16.78  6.62 0.04  2.70  0.04 0.81  7273 4.21  0.03  29.7  142.0 104.6 -0.235 -0.172   3.53  7.239   3.32  7.262  -0.20              D
 58142 2818  36145 21    Lyn  A1V         11.92  4.61 0.04 -0.05 -0.13 1.97  9384 3.74 -0.05  18.6  154.3 118.1 -0.399 -0.313   2.81  7.066   1.36  7.303  -0.45 V            D
 60179 2891  36850 66Alp Gem  A2Vm        64.03  1.58 0.00  0.61 -0.08 1.69  9122 3.88 -0.02  19.1  169.3 130.2 -0.383 -0.301   3.15  7.141   2.44  7.249  -0.93 SB1o  Am     B
 61421 2943  37279 10Alp CMi  F5IV-V     284.53  0.40 0.00  2.67  0.01 0.83  6612 4.00  0.00   9.0  104.0  78.0 -0.222 -0.177   1.97  7.367   2.67  7.295   0.00 SBo          E
 67959 3198  40058            A1V          5.13  6.22 0.02 -0.25 -0.09 2.04  9168 3.65  0.07  16.0  172.4 133.3 -0.422 -0.337   3.09  7.128   2.90  7.155  -0.47              D
 72037 3354  42080 2    UMa   A2m         21.40  5.47 0.00  2.12  0.03 1.04  7918 4.16  0.19  12.1  180.8 137.1 -0.260 -0.193   3.99  7.192   3.53  7.239  -1.53       Am     B
 72660 3383  42028            A1V         11.08  5.80 0.15  0.88 -0.18 1.62  9635 3.97  0.37   5.2  182.5 143.8 -0.391 -0.354   2.47  7.383   2.31  7.402  -0.77              D
 74198 3449  42806 43Gam Cnc  A1IV        17.99  4.66 0.00  0.94 -0.13 1.58  9381 4.11  0.25  84.6  172.7 133.9 -0.363 -0.303   2.81  7.274   2.45  7.331  -0.30 SB           B
 75469 3504  43427            A2Vs         3.44  6.41 0.17 -1.08 -0.09 2.37  9165 3.51 -0.08  22.1  167.4 128.8 -0.434 -0.339   3.09  7.060   2.49  7.152  -0.42              D
 76543 3561  43970 62Omi1Cnc  A5III       21.88  5.22 0.00  1.92  0.01 1.13  8330 4.18  0.38  91.0  237.0 187.7 -0.328 -0.284   3.91  7.497   0.50  8.106  -0.54 SB           B
 77350 3595  44405 69Nu  Cnc  A0III        8.31  5.45 0.01  0.04 -0.28 2.00 10141 3.68  0.24  19.8  134.7 103.5 -0.394 -0.325   1.83  7.031  -9.99 -9.999  -0.56 SBo   Hg     C
 78316 3623  44798 76Kap Cnc  B8IIIMNp     6.15  5.23 0.04 -0.87 -0.98 2.64 13513 3.85  0.33   8.1  178.1 141.5 -0.247 -0.257   1.00  7.386  -9.99 -9.999  -9.99 SB1o  Hg     C
 79158 3652  45290 36    Lyn  B8IIIMNp     5.60  5.30 0.07 -1.03 -0.99 2.70 13535 3.72  1.05  46.0  224.6 179.5 -0.206 -0.247   1.00  7.690   3.25  7.320  -9.99 V     Hg     C
 79469 3665  45336 22The Hya  B9.5V       28.74  3.89 0.03  1.15 -0.36 1.58 10510 4.20 -0.02  81.6  100.8  74.6 -0.274 -0.206   1.42  6.872   1.19  6.895  -0.30 SB           B
 84107 3861  47701 15    Leo  A2IV        20.39  5.64 0.06  2.13 -0.02 1.06  8665 4.31  0.01  38.1  159.8 119.0 -0.265 -0.195   3.66  7.064   3.79  7.051  -0.34              B
 89021 4033  50372 33Lam UMa  A2IV        23.72  3.45 0.05  0.27 -0.04 1.81  8861 3.61  0.08  52.1  195.7 153.0 -0.436 -0.355   3.46  7.206   3.18  7.250  -0.57 V            B
 89822 4072  50933            A0sp...      9.61  4.94 0.00 -0.15 -0.31 2.09 10307 3.89  0.47   4.7  158.3 124.1 -0.373 -0.345   1.64  7.299   1.49  7.317  -0.45 SB2o  Hg     C
 95382 4294  53824 59    Leo  A5III       21.57  4.98 0.02  1.63  0.03 1.24  8017 3.95 -0.09  67.8  191.9 147.1 -0.312 -0.235   4.00  7.193   3.71  7.231  -0.29              B
 95418 4295  53910 48Bet UMa  A1V         40.89  2.34 0.00  0.40 -0.15 1.80  9489 3.85  0.24  44.1  174.7 136.6 -0.408 -0.350   2.67  7.268   2.45  7.305  -0.63 SB           B
 95608 4300  53954 60    Leo  A1m         25.67  4.42 0.03  1.44 -0.06 1.35  8972 4.20  0.31  17.6  192.8 149.8 -0.341 -0.281   3.33  7.322   3.50  7.299  -1.16       Am     B
 98664 4386  55434 77Sig Leo  B9.5Vs      14.82  4.05 0.02 -0.11 -0.29 2.06 10194 3.75 -0.11  61.8  131.4 100.9 -0.394 -0.324   1.77  7.038   1.52  7.073  -0.29 SB           C
106625 4662  59803  4Gam Crv  B8III       21.23  2.58 0.11 -0.90 -0.66 2.52 11902 3.36 -0.51  37.0   50.0  34.2 -0.098 -0.045   1.00  5.874   1.63  5.839  -9.99 SB    Hg     C
116656 5054  65378 79Zet UMa  A2V         38.04  2.23 0.00  0.13 -0.12 1.89  9317 4.10  0.28  59.4  179.4 139.6 -0.368 -0.311   2.89  7.303   2.74  7.327  -0.96 SB2o         B
129174 5475  71762 29Pi 1Boo  B9p MnHg    10.55  4.49 0.06 -0.46 -0.87 2.43 12929 4.02 -0.06  16.4  180.9 142.9 -0.275 -0.289   1.00  7.422   0.94  7.429  -9.99 SB    Hg     C
130557 5522  72449            B9Vsvar...   7.46  6.15 0.15  0.36 -0.28 1.87 10142 3.85  0.59  54.5  141.0 108.9 -0.380 -0.322   1.83  7.129   1.48  7.181  -0.55              C
130841 5531  72622 9Alp2Lib   A3IV        43.02  2.75 0.05  0.87  0.02 1.54  8079 3.96 -0.24  58.4  125.4  87.4 -0.197 -0.136   3.99  6.734  -9.99 -9.999  -1.60 SB           B
140436 5849  76952 8Gam CrB   A1Vs        22.36  3.81 0.04  0.51 -0.11 1.74  9274 3.89 -0.27  67.7  106.1  74.6 -0.250 -0.174   2.95  6.666   1.61  6.809  -1.34              B
141795 5892  77622 37Eps Ser  A2m         46.28  3.71 0.06  1.98  0.01 1.11  8367 4.24  0.25  32.3  194.7 149.5 -0.290 -0.226   3.89  7.257   4.62  7.178  -1.01 V     Am     B
143807 5971  78493 14Iot CrB  A0p...      10.46  4.98 0.05  0.02 -0.43 2.06 10828 4.06  0.35   3.1  158.4 124.2 -0.333 -0.325   1.12  7.366   0.96  7.382  -0.53 SB    Hg     D
144206 5982  78592  6Ups Her  B9III        8.76  4.72 0.13 -0.70 -0.67 2.45 11925 3.79  0.01  11.6  131.3 102.1 -0.334 -0.289   1.00  6.988   0.57  7.025  -9.99       Hg     C
145389 6023  79101 11Phi Her  B9MNp...    15.99  4.23 0.10  0.14 -0.62 2.09 11714 4.02  0.15  10.6  126.9  97.9 -0.312 -0.265   1.00  7.019  -9.99 -9.999  -9.99 SB1o  Hg     C
149121 6158  81007 28    Her  B9.5III      8.44  5.63 0.07  0.19 -0.41 1.99 10748 3.89  0.24   9.9  118.2  90.3 -0.335 -0.276   1.19  6.966   0.97  6.989  -0.73       Hg     C
150100 6184  81290 16    Dra  B9.5Vn       7.64  5.53 0.04 -0.10 -0.37 2.09 10542 3.84 -0.33  35.9   82.3  59.4 -0.263 -0.186   1.39  6.582  -9.99 -9.999   0.01 V            C
155763 6396  83895 22Zet Dra  B6III        9.93  3.17 0.04 -1.89 -0.96 3.04 13397 4.24  0.07  40.7  182.8 143.7 -0.243 -0.255   1.00  7.458   0.88  7.472  -9.99 V            F
158716 6521  85666            A1V         11.97  6.47 0.32  1.54 -0.10 1.32  9214 4.30  0.28   3.9  185.7 144.5 -0.337 -0.286   3.03  7.352   2.79  7.381  -0.57              D
161701 6620  87074            B9V          5.43  5.93 0.82 -1.22 -0.82 2.72 12692 4.04  0.85  20.3  108.3  82.7 -0.234 -0.167   1.00  6.746  -9.99 -9.999  -9.99 SB2o  Hg     C
172167 7001  91262 3Alp Lyr   A0Vvar     130.22  0.03 0.01  0.60 -0.14 1.72  9435 3.99 -0.53  21.9  106.8  76.0 -0.256 -0.178   2.74  6.721   2.43  6.751  -0.21 V     LB     A
173648 7056  91971 6Zet1Lyr   Am          20.88  4.34 0.04  0.90  0.03 1.53  8004 3.90  0.32  32.1  223.5 175.9 -0.337 -0.276   4.00  7.373   4.38  7.323  -0.69 SB1o  Am     B
173880 7069  92161 111    Her A5III       34.61  4.34 0.06  1.98 -0.01 1.11  8567 4.27  0.22  71.6  197.5 152.4 -0.308 -0.245   3.75  7.293   3.57  7.318  -0.08 SB?          B
174567 7098  92396            A0Vs         3.59  6.64 0.21 -0.80 -0.20 2.30  9778 3.59  0.01  10.3  150.0 116.0 -0.428 -0.353   2.28  7.084   1.95  7.132  -0.40              D
176984 7209  93526 14    Aql  A1V          6.54  5.40 0.39 -0.91 -0.17 2.33  9623 3.42  0.04  29.0  165.0 128.9 -0.466 -0.397   2.49  7.130   1.24  7.356  -0.29 V?           D
179761 7287  94477 21    Aql  B8II-III     4.60  5.14 0.55 -2.09 -0.86 3.08 12895 3.46 -0.11  15.8  178.3 142.4 -0.292 -0.308   1.00  7.330  -9.99 -9.999  -9.99 V            F
182564 7371  95081 58Pi  Dra  A2IIIs      14.24  4.60 0.02  0.35 -0.08 1.79  9125 3.80  0.39  27.3  199.4 157.1 -0.418 -0.362   3.14  7.335   3.59  7.267  -0.35              A
189849 7653  98543 15    Vul  A4III       13.79  4.66 0.13  0.23  0.03 1.80  7870 3.62 -0.08  10.7  173.1 129.9 -0.306 -0.218   3.99  7.004   4.09  6.998  -0.17 SBo          A
190229 7664  98754            B9MNp...     5.11  5.73 0.13 -0.86 -0.90 2.61 13102 3.46  0.72  10.0  148.3 117.3 -0.274 -0.242   1.00  7.071  -9.99 -9.999  -9.99 SB1   Hg     C
192640 7736  99770 29    Cyg  A2V         23.42  4.93 0.09  1.68 -0.04 1.24  8845 3.86 -1.41  74.0   36.3  20.4 -0.099 -0.086   3.48  5.846  -9.99 -9.999   0.08 V     LB     B
193432 7773 100310 8Nu  Cap   B9IV        12.88  4.77 0.25  0.07 -0.29 1.99 10180 3.91  0.02  23.1  151.8 118.5 -0.389 -0.347   1.78  7.252   1.47  7.301  -0.27 V?           D
193452 7775 100325            B9.5III/IV   9.58  6.09 0.31  0.68 -0.37 1.77 10543 4.15  0.39   2.9  145.6 113.1 -0.329 -0.299   1.39  7.275   1.24  7.288  -0.86 SB1o  Hg     C
195725 7850 101093 2The Cep   A7III       23.90  4.21 0.18  0.92  0.03 1.52  7816 3.74  0.16  48.8  219.9 173.3 -0.354 -0.287   3.97  7.346   4.64  7.259  -0.57 SB2o         B
196385 7877 101808            A9V         21.05  6.38 0.08  2.91  0.03 0.72  6919 4.23 -0.21  14.6  111.9  80.9 -0.200 -0.150   2.98  7.231   4.13  7.141  -0.17              D
196426 7878 101746            B8IIIp       5.98  6.21 0.10 -0.01 -0.87 2.25 12899 3.89 -0.10   5.9  174.5 138.1 -0.286 -0.295   1.00  7.358  -9.99 -9.999  -9.99              F
197392 7926 102155            B8II-III     2.98  5.68 0.49 -2.44 -0.92 3.24 13166 3.46 -0.01  30.3  173.2 138.2 -0.278 -0.287   1.00  7.309  -9.99 -9.999  -9.99 SB           C
198639 7984 102843 56    Cyg  A4me...     24.41  5.06 0.06  1.94  0.03 1.11  7921 4.09  0.02  58.7  175.3 132.0 -0.266 -0.194   3.99  7.138   2.39  7.371  -0.38 V?    Am     B
198667 7985 103005 5    Aqr   B9III        5.01  5.55 0.12 -1.07 -0.49 2.53 11125 3.42  0.01  25.9  168.4 134.3 -0.392 -0.403   1.00  7.267  -9.99 -9.999  -0.24 V            C
200499 8060 104019 22Eta Cap  A5V         20.19  4.82 0.09  1.26  0.02 1.39  8081 3.95 -0.17  61.5  166.9 124.3 -0.276 -0.196   3.99  7.023   4.26  6.996  -0.31 V            B
201433 8094 104371            B9V          8.62  5.60 0.14  0.13 -0.72 2.14 12193 4.24  0.00  14.5  164.5 128.7 -0.293 -0.291   1.00  7.370  -9.99 -9.999  -9.99 SBo          C
202671 8137 105143 30    Cap  B5II/III     6.13  5.40 0.14 -0.81 -0.99 2.62 13566 3.36  0.45  25.2  149.7 118.6 -0.256 -0.224   1.00  7.142  -9.99 -9.999  -9.99 V?           C
204188 8210 105860            A8m         21.56  6.08 0.03  2.72  0.03 0.80  7622 4.21  0.02  35.7  161.8 120.8 -0.241 -0.175   3.87  7.184   2.22  7.421  -0.43 SBo   Am     B
207098 8322 107556 49Del Cap  A5mF2 (IV)  84.26  2.85 0.02  2.46  0.04 0.90  7312 4.06  0.21  80.9  174.8 134.0 -0.285 -0.221   3.57  7.391  -9.99 -9.999  -2.00 SBo   Am     B
209625 8410 108991 32    Aqr  A5m         14.68  5.29 0.06  1.07  0.03 1.46  7700 3.87  0.24   7.2  215.3 169.3 -0.327 -0.267   3.92  7.384   4.09  7.367  -0.72 SB1o  Am     D
211236    0 109952            A8/A9IV/V   10.67  7.43 0.13  2.44  0.03 0.91  7488 3.96 -0.21  12.6  151.3 112.1 -0.253 -0.181   3.76  7.076   4.11  7.047  -0.39              D
212061 8518 110395 48Gam Aqr  A0V         19.94  3.86 0.06  0.30 -0.33 1.91 10384 3.95 -0.08  54.2  114.4  86.3 -0.334 -0.262   1.55  6.946   2.48  6.836  -0.49 SB           B
214994 8641 112051 43Omi Peg  A1IV        10.93  4.80 0.05 -0.06 -0.14 1.98  9453 3.64  0.18   6.0  171.2 133.5 -0.437 -0.366   2.71  7.189   2.57  7.201  -0.73 V            A
216627 8709 113136 76Del Aqr  A3V         20.31  3.27 0.10 -0.29 -0.01 2.02  8587 3.59 -0.25  79.4  136.6  98.0 -0.285 -0.197   3.73  6.737   3.87  6.724  -0.45 V            B
218396 8799 114189            A5V         25.40  5.97 0.07  2.93  0.03 0.72  7091 4.06 -0.59  41.0   90.6  61.5 -0.177 -0.131   3.27  6.874   3.54  6.855  -0.11              B
219485 8844 114745            A0V          7.19  5.89 0.34 -0.16 -0.16 2.03  9577 3.81 -0.05  26.5  143.3 109.1 -0.381 -0.298   2.55  7.038   1.82  7.146  -0.38              D
222345 8968 116758 102Ome1Aqr A7IV        22.93  4.97 0.10  1.67  0.03 1.22  7487 3.88 -0.07  86.0  170.7 129.4 -0.287 -0.213   3.76  7.183   3.11  7.272  -0.32 SB           B
222603 8984 116928 18Lam Psc  A7V         30.60  4.49 0.05  1.87  0.03 1.14  7757 3.99 -0.17  55.5  170.5 128.2 -0.273 -0.199   3.95  7.120   2.58  7.316  -0.27 SB           B
224995 9092    186 31    Psc  A6V          8.11  6.33 0.07  0.80  0.03 1.57  7779 3.64 -0.13  98.7  184.6 141.0 -0.325 -0.242   3.96  7.106  -9.99 -9.999  -0.23 V            D

